A critical study of the Monte Carlo replica method

We present a detailed mathematical study of the Monte Carlo replica method as applied in the global fitting literature from the high-energy physics theory community. For the first time, we provide a rigorous derivation of the parameter distributions implied by the method, and show that, whilst they agree with Bayesian posteriors for linear models, they disagree otherwise. We proceed to numerically quantify the disagreement between the Monte Carlo replica method and the Bayesian method in the context of two phenomenologically relevant scenarios: fits of the SMEFT Wilson coefficients, and fits of PDFs (albeit in a toy scenario). In both scenarios, we find that uncertainty estimates of the quantities of interest are discrepant between the two approaches when non-linearity is relevant. Our findings motivate future investigation of Bayesian methodologies for global PDF fits, especially in the context of simultaneous determination of PDFs and SMEFT Wilson coefficients.

==> circular_plots/circular_plots.py <==
# Bayes

import numpy as np
import scipy.integrate as integrate

import matplotlib.pyplot as plt

d = 2
t = 0.5

def unnormalised_bayes(x):
    return np.exp(d * t * np.cos(x))

bayes_normalisation = integrate.quad(unnormalised_bayes, 0, 2*np.pi)

def bayes(x):
    return unnormalised_bayes(x) / bayes_normalisation[0]

def unnormalised_monte_carlo(x):
    fac = d*np.cos(x)/np.sqrt(2)
    integral = integrate.quad(lambda u: np.exp(-u**2), -fac, np.inf)
    return 1 + np.sqrt(np.pi)*fac*np.exp(fac**2)*integral[0]

mc_normalisation = integrate.quad(unnormalised_monte_carlo, 0, 2*np.pi)

def monte_carlo(x):
    return unnormalised_monte_carlo(x) / mc_normalisation[0]

x_space = [x for x in np.linspace(-np.pi, np.pi, 1000)]
plt.plot(x_space, [bayes(x) for x in x_space], label='Bayesian')
plt.plot(x_space, [monte_carlo(x) for x in x_space], label='Monte Carlo')
plt.legend(fontsize=16)
plt.xlabel(r'$c$', fontsize=16)
plt.ylabel('Probability density', fontsize=16)
plt.savefig('circular_bayes_v_mc.pdf', format='pdf')


==> smeft_plots/plot_full.py <==
import matplotlib.pyplot as plt
import seaborn as sns
import json
import numpy as np
import matplotlib.lines as mlines
import pandas as pd
import sys

sns.set_style('whitegrid')
plt.rc('font', **{'family': 'serif', 'serif': ['Computer Modern']})
plt.rc('text', usetex=True)

datadir = '../../runcards/smefit_fits/'
direc1 = datadir+'runcard_NS_all'
direc2 = datadir+'runcard_MC_all_init'


color1 = 'blue'
color2 = 'green'

with open("coefficients.json") as f:
    coeff_dict = json.load(f)

get_labels = []
for item in coeff_dict.keys():
    scale = coeff_dict[item]['scale']
    if scale != 1:
        get_labels.append(str(scale)+coeff_dict[item]['label'])
    else:
        get_labels.append(coeff_dict[item]['label'])


#Load data and create dataframe
with open(direc1+'/posterior.json','r') as f:
    data1 = json.load(f)
    f.close()
df1 = pd.DataFrame.from_dict(data1)

with open(direc2+'/posterior.json','r') as f:
    data2 = json.load(f)
    f.close()
df2 = pd.DataFrame.from_dict(data2)


coeff_array = coeff_dict.keys()



#Set up axes
fig, axes = plt.subplots(1,1,figsize=(30,12))

xtick = 0
for co in coeff_array:
    mean1 = np.mean(df1[co])
    std1 = np.std(df1[co])

    mean2 = np.mean(df2[co])
    std2 = np.std(df2[co])
    
    scale = coeff_dict[co]['scale']

    plt.errorbar(xtick, scale*mean1, yerr=scale*std1, color=color1, linewidth=5, capsize=4)
    plt.errorbar(xtick, scale*mean1, yerr=2*scale*std1, alpha=0.6, color=color1, linewidth=3, capsize=None)
    plt.errorbar(xtick+0.03, scale*mean2, yerr=scale*std2, color=color2, linewidth=5, capsize=4)
    plt.errorbar(xtick+0.03, scale*mean2, yerr=2*scale*std2, alpha=0.6, color=color2, linewidth=3, capsize=None)

    xtick+=0.1



axes.set_xticks(np.arange(0,xtick-0.1,0.1),get_labels, fontsize=40,rotation=45)
axes.tick_params(axis='y', labelsize=28)

axes.set_ylabel(r'$\frac{c}{\Lambda^{2}}$ [TeV$^{-2}$]', fontsize=40)
axes.set_ylim([-3,1.5])
axes.hlines(xmin=-0.1,xmax=2.5,y=0,color='grey',alpha=0.4)
axes.set_xlim([-0.1,2.5])
#Create legend
legend_elements = [
            mlines.Line2D([], [], color=color1, linestyle='-', linewidth=3,label='Nested Sampling'),
            mlines.Line2D([], [], color=color2, linestyle='-', linewidth=3,label='Monte Carlo Replica Method')]

plt.legend(handles = legend_elements, loc='lower right',fontsize=45)
plt.subplots_adjust(hspace=0.3, wspace=0.35, left=0.1, right=0.9, bottom=0.1, top=0.9)

filename = 'smeft_full.pdf'
plt.tight_layout()
plt.savefig(filename)


==> smeft_plots/plot_posteriors.py <==
import matplotlib.pyplot as plt
import seaborn as sns
import json
import numpy as np
from matplotlib.patches import Patch
import pandas as pd
import sys


plt.rc('font', **{'family': 'serif', 'serif': ['Computer Modern']})
plt.rc('text', usetex=True)

with open("coefficients.json") as f:
    coeff_dict = json.load(f)

datadir = '../../runcards/smefit_fits/'
direc1 = datadir+'runcard_NS_all'
direc2 = datadir+'runcard_MC_all_init'

color1 = 'blue'
color2 = 'green'


#Load data and create dataframe
with open(direc1+'/posterior.json','r') as f:
    data1 = json.load(f)
    f.close()
df1 = pd.DataFrame.from_dict(data1)

with open(direc2+'/posterior.json','r') as f:
    data2 = json.load(f)
    f.close()
df2 = pd.DataFrame.from_dict(data2)


#Choose coefficients to show
coeff_array = np.array([['OtZ','O11qq','O8qd'],['OtG','O1qt','O8ut']])
nrows=2
ncols=3


#Set up axes
fig, axes = plt.subplots(nrows,ncols,figsize=(15,8))


for i in range(nrows):
    for j in range(ncols):

        p1 = coeff_array[i,j]
        ax = axes[i,j]

        ax.hist(df1[p1].to_numpy(),bins=30, alpha=0.2, color=color1, density=True)
        ax.hist(df1[p1].to_numpy(),bins=30, fill=None, alpha=0.3, edgecolor=color1, density=True)
        ax.hist(df2[p1].to_numpy(),bins=30, alpha=0.3, color=color2, density=True)
        ax.hist(df2[p1].to_numpy(),bins=30, fill=None, alpha=0.4, edgecolor=color2, density=True)
        ax.set_xlabel(coeff_dict[p1]['label'], fontsize=28)

        ax.tick_params(axis='both', which='both', direction='in', bottom=True, top=True, left=True, right=True, labelsize=14)



#Create legend
legend_elements = [Patch(facecolor=color1, alpha=0.2,edgecolor=None,label='NS'), 
            Patch(facecolor=color2, alpha=0.4, edgecolor=None,label='MC')]

axes[0,2].legend(handles = legend_elements, loc='upper left',fontsize=24, frameon=False)
plt.subplots_adjust(hspace=0.4, wspace=0.2, left=0.05, right=0.95, bottom=0.15, top=0.95)

filename = 'smeft_posteriors.pdf'
plt.savefig(filename)

